The Bondi dipole in full numerical relativity: a self-accelerating positive-negative mass binary

Bondi showed in 1957 that a body of negative active gravitational mass and a positive one should accelerate together without limit while their total momentum stays zero. We test this prediction in full 3+1 numerical relativity, from constraint-satisfying initial data. The matter is two complex scalar fields with identical self-interactions, one of which enters the Einstein equations with the opposite sign; its stars have positive inertial and passive masses but negative active and Arnowitt-Deser-Misner (ADM) masses. To our knowledge, they are the first asymptotically flat bodies of negative ADM mass evolved in numerical relativity. A pair of stars with equal and opposite ADM masses accelerates as a single object at constant separation, and its total momentum stays zero to within 0.5%. The acceleration follows Newton's law of gravitation in both mass and separation, reverses when the stars are exchanged, and is absent in same-sign pairs and isolated stars. We detect no gravitational radiation. The results hold for head-on pairs released from rest, up to a few percent of the speed of light, and in the longest run the pair reaches a tenth of it with both stars intact.

==> anc/README.txt <==
Supplemental videos for "The Bondi dipole in full numerical relativity: a
self-accelerating positive-negative mass binary" (N. M. Shirokov and
I. Nachevsky), v2.

Each shows one simulation in the plane z = 0: the matter (left) and the
geometry (right), side by side and in sync. 1920x1080, H.264, one frame per
plotfile at 20 fps; the t = value drawn on each panel is the simulation time.

video1_headline.mp4  Video 1  PM10, the mixed pair, d0 = 10, N = 256, t <= 200
                              (Fig. 2; also at youtu.be/zz8_5i7A6zo)
video2_t400.mp4      Video 2  PM10-t400, the same pair to t = 400, N = 128
                              (Fig. 3; also at youtu.be/n5y8fBBCDUs)
video3_PP.mp4        Video 3  PP10, two positive-mass stars, N = 128
                              (Fig. 5; also at youtu.be/ANS986k4RsA)
video4_MM.mp4        Video 4  MM10, two negative-mass stars, N = 128
                              (Fig. 5; also at youtu.be/YKgzOYMcjk4)
video5_t1000.mp4     Video 5  PM10-rec, the mixed pair followed to t = 1000 in a
                              domain recentred on it, N = 192
                              (Sec. V G; also at youtu.be/VeqhSRbtVas)

